Ternary Quadratic Forms And Half-Integral Weight Modular Forms

Let $k$ be a positive integer such that $k\equiv3\mod4$, and let $N$ be a positive square-free integer. In this paper, we compute a basis for the two-dimensional subspace $S_{\frac{k}{2}}(\Gamma_{0}(4N),F)$ of half-integral weight modular forms associated, via the Shimura correspondence, to a newform $F\in S_{k-1}(\Gamma_{0}(N))$, which satisfies $L(F,\frac{1}{2})\neq0$. This is accomplished by using a result of Waldspurger, which allows one to produce a basis for the forms that correspond to a given $F$ via local considerations, once a form in the Kohnen space has been determined

==> finalversion.sage <==
## This file (finalversion.sage) was *autogenerated* from finalversion.tex with sagetex.sty version 2010/03/25 v2.2.5.
import sagetex
_st_ = sagetex.SageTeXProcessor('finalversion')
_do_ver_check_ = True
if _do_ver_check_ and sagetex.__version__.find('2010/03/25 v2.2.5') == -1:
 import sys
 print '{0}.sage was generated with sagetex.sty version 2010/03/25 v2.2.5,'.format( sys.argv[0].split('.')[0])
 print 'but is being processed by sagetex.py version {0}.'.format( ' '.join(sagetex.__version__.strip().strip('[').split()[0:2]))
 print 'SageTeX version mismatch! Exiting.'
 sys.exit(int(1))
try:
 _st_.doctest(0, r"""
sage: F1=Newforms(11)[0]
sage: g1=shimura_lift_in_kohnen_subspace(F1,11,40)
sage: g1
sage: h1=shimura_lift_not_in_kohnen_subspace(F1,11,40)
sage: h1
""", globals(), locals(), False)
except:
 _st_.goboom(340)
try:
 _st_.doctest(1, r"""
sage: F2=Newforms(21)[0]
sage: g2=shimura_lift_in_kohnen_subspace(F2,21,40)
sage: g2
sage: h2=shimura_lift_not_in_kohnen_subspace(F2,21,40)
sage: h2
""", globals(), locals(), False)
except:
 _st_.goboom(350)
try:
 _st_.doctest(2, r"""
sage: F3=Newforms(33)[0]
sage: g3=shimura_lift_in_kohnen_subspace(F3,33,40)
sage: g3
sage: h3=shimura_lift_not_in_kohnen_subspace(F3,33,40)
sage: h3
""", globals(), locals(), False)
except:
 _st_.goboom(360)
try:
 _st_.doctest(3, r"""
sage: F4=Newforms(35,names='a')[0]
sage: g4=shimura_lift_in_kohnen_subspace(F4,35,40)
sage: g4
sage: h4=shimura_lift_not_in_kohnen_subspace(F4,35,40)
sage: h4
""", globals(), locals(), False)
except:
 _st_.goboom(370)
try:
 _st_.doctest(4, r"""
sage: F5=Newforms(37)[1]
sage: g5=shimura_lift_in_kohnen_subspace(F5,37,40)
sage: g5
sage: h5=shimura_lift_not_in_kohnen_subspace(F5,37,40)
sage: h5
""", globals(), locals(), False)
except:
 _st_.goboom(380)
try:
 _st_.doctest(5, r"""
sage: F6=Newforms(231,names='a')[0]
sage: g6=shimura_lift_in_kohnen_subspace(F6,231,40)
sage: g6
sage: h6=shimura_lift_not_in_kohnen_subspace(F6,231,40)
sage: h6
""", globals(), locals(), False)
except:
 _st_.goboom(390)
_st_.endofdoc()


==> finalversion_doctest.sage <==
r"""
This file was *autogenerated* from finalversion.tex with sagetex.sty
version 2010/03/25 v2.2.5. It contains the contents of all the
sageexample environments from finalversion.tex. You should be able to
doctest this file with "sage -t finalversion_doctest.sage".

It is always safe to delete this file; it is not used in typesetting your
document.

Sage example, line 334::

sage: F1=Newforms(11)[0]
sage: g1=shimura_lift_in_kohnen_subspace(F1,11,40)
sage: g1
sage: h1=shimura_lift_not_in_kohnen_subspace(F1,11,40)
sage: h1

Sage example, line 344::

sage: F2=Newforms(21)[0]
sage: g2=shimura_lift_in_kohnen_subspace(F2,21,40)
sage: g2
sage: h2=shimura_lift_not_in_kohnen_subspace(F2,21,40)
sage: h2

Sage example, line 354::

sage: F3=Newforms(33)[0]
sage: g3=shimura_lift_in_kohnen_subspace(F3,33,40)
sage: g3
sage: h3=shimura_lift_not_in_kohnen_subspace(F3,33,40)
sage: h3

Sage example, line 364::

sage: F4=Newforms(35,names='a')[0]
sage: g4=shimura_lift_in_kohnen_subspace(F4,35,40)
sage: g4
sage: h4=shimura_lift_not_in_kohnen_subspace(F4,35,40)
sage: h4

Sage example, line 374::

sage: F5=Newforms(37)[1]
sage: g5=shimura_lift_in_kohnen_subspace(F5,37,40)
sage: g5
sage: h5=shimura_lift_not_in_kohnen_subspace(F5,37,40)
sage: h5

Sage example, line 384::

sage: F6=Newforms(231,names='a')[0]
sage: g6=shimura_lift_in_kohnen_subspace(F6,231,40)
sage: g6
sage: h6=shimura_lift_not_in_kohnen_subspace(F6,231,40)
sage: h6

"""

